Carrier phase and amplitude estimation for phase shift keying using pilots and data

We consider least squares estimators of carrier phase and amplitude from a noisy communications signal that contains both pilot signals, known to the receiver, and data signals, unknown to the receiver. We focus on signaling constellations that have symbols evenly distributed on the complex unit circle, i.e., M-ary phase shift keying. We show, under reasonably mild conditions on the distribution of the noise, that the least squares estimator of carrier phase is strongly consistent and asymptotically normally distributed. However, the amplitude estimator is not consistent, but converges to a positive real number that is a function of the true carrier amplitude, the noise distribution and the size of the constellation. Our theoretical results can also be applied to the case where no pilot symbols exist, i.e., noncoherent detection. The results of Monte Carlo simulations are provided and these agree with the theoretical results.

==> build.sh <==
cd code/data/
mpost plotM2.mp
mpost plotM4.mp
mpost plotM8.mp
mpost plotncM2.mp
mpost plotncM4.mp
mpost plotncM8.mp
cd ../..

pdflatex paper.tex
bibtex paper
pdflatex paper.tex
pdflatex paper.tex

==> gaussian.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    237818,       4611]
NotebookOptionsPosition[    234623,       4504]
NotebookOutlinePosition[    234960,       4519]
CellTagsIndexPosition[    234917,       4516]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bivariate normal pdf", "Text",
 CellChangeTimes->{{3.5458785240288763`*^9, 3.545878529340835*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", 
   RowBox[{"1", "/", "10"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", 
   RowBox[{"9", "/", "10"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.545889000097288*^9, 3.545889001890984*^9}, {
  3.545889206612911*^9, 3.545889213715856*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fXY", "[", 
    RowBox[{"x_", ",", "y_", ",", "\[Sigma]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", "Pi", "*", 
       RowBox[{"\[Sigma]", "^", "2"}]}], ")"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "^", "2"}], "+", 
          RowBox[{"y", "^", "2"}]}], ")"}]}], "/", "2"}], "/", 
      RowBox[{"\[Sigma]", "^", "2"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fXY", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"fXY", "[", 
    RowBox[{"y", ",", "x", ",", "\[Sigma]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fXY", "[", 
  RowBox[{"x", ",", "y"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5458785328345623`*^9, 3.5458785922587967`*^9}, 
   3.545878670962859*^9, {3.545879161363587*^9, 3.545879185956572*^9}, {
   3.5458795493402033`*^9, 3.545879567315777*^9}, {3.545881186397153*^9, 
   3.5458811883141947`*^9}, {3.546075924556615*^9, 3.546075958747526*^9}, {
   3.5601322319895353`*^9, 3.56013223222106*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["x", "2"]}], "-", 
     SuperscriptBox["y", "2"]}], 
    SuperscriptBox["\[Sigma]", "2"]]], 
  RowBox[{"2", " ", "\[Pi]", " ", 
   SuperscriptBox["\[Sigma]", "2"]}]]], "Output",
 CellChangeTimes->{{3.545881188764138*^9, 3.545881197539201*^9}, 
   3.5458883551327143`*^9, 3.545888492708991*^9, 3.545889127240164*^9, 
   3.5458895361821537`*^9, 3.5458895920977783`*^9, 3.545889754445423*^9, 
   3.546072474057892*^9, 3.546076062176334*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"x", ",", "y", ",", "1.0"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545878675926362*^9, 3.5458787181435947`*^9}, {
  3.5458787823281727`*^9, 3.5458787868160973`*^9}, {3.545878818384132*^9, 
  3.545878881298503*^9}, {3.5458789699234457`*^9, 3.545878973121793*^9}, {
  3.54587917482579*^9, 3.545879179042654*^9}, {3.545879344795137*^9, 
  3.545879346250744*^9}, {3.545879406098658*^9, 3.545879414555031*^9}, {
  3.545879471085198*^9, 3.545879504675296*^9}, {3.546075931777288*^9, 
  3.5460759318249693`*^9}}],

Cell[BoxData[
 Graphics3DBox[{},
  Axes->True,
  BoxRatios->{1, 1, 0.4},
  ImageSize->{360., 254.97333135400288`},
  Method->{"RotationControl" -> "Globe"},
  PlotRange->{All, All, All},
  PlotRangePadding->{Automatic, Automatic, Automatic},
  ViewPoint->{1.2140970388346521`, -2.6546222090748586`, 1.7114173387515568`},
  
  ViewVertical->{0., 0., 1.}]], "Output",
 CellChangeTimes->{{3.5458788817172537`*^9, 3.545878901032323*^9}, {
   3.545879179882669*^9, 3.5458791873524218`*^9}, {3.545879461279223*^9, 
   3.545879505207241*^9}, 3.545879642053171*^9, 3.545881058077051*^9, 
   3.545881197710544*^9, 3.5458883552419*^9, 3.545888492817143*^9, 
   3.5458891273211813`*^9, 3.545889536396573*^9, 3.545889592317134*^9, 
   3.545889754647223*^9, 3.546072474480811*^9, 3.546076062361085*^9},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell["\<\
and the distribution of the translated normal\
\>", "Text",
 CellChangeTimes->{{3.545878607140669*^9, 3.545878625821064*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fZ", "[", 
    RowBox[{"x_", ",", "y_", ",", "\[Rho]_", ",", "\[Sigma]_"}], "]"}], ":=", 
   
   RowBox[{
    RowBox[{"\[Rho]", "^", "2"}], "*", 
    RowBox[{"fXY", "[", 
     RowBox[{
      RowBox[{"\[Rho]", "*", 
       RowBox[{"(", 
        RowBox[{"x", "-", "1"}], ")"}]}], ",", 
      RowBox[{"\[Rho]", "*", "y"}], ",", "\[Sigma]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fZ", "[", 
    RowBox[{"x_", ",", "y_", ",", "\[Kappa]_"}], "]"}], ":=", 
   RowBox[{"fZ", "[", 
    RowBox[{"x", ",", "y", ",", "\[Kappa]", ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fZ", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"fZ", "[", 
    RowBox[{"x", ",", "y", ",", "\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"fZ", "[", 
   RowBox[{"x", ",", "y"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.545878627956745*^9, 3.54587866823363*^9}, {
   3.545879571682267*^9, 3.545879633211615*^9}, {3.5458798474703207`*^9, 
   3.545879851461584*^9}, {3.545881023276669*^9, 3.545881040974064*^9}, 
   3.545881176503972*^9, {3.5458812236224537`*^9, 3.545881236114571*^9}, {
   3.5458881339448853`*^9, 3.545888158347941*^9}, {3.546075937958453*^9, 
   3.546075965710682*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], "+", 
         SuperscriptBox["y", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Rho]", "2"]}], 
      SuperscriptBox["\[Sigma]", "2"]]}]], " ", 
   SuperscriptBox["\[Rho]", "2"]}], 
  RowBox[{"2", " ", "\[Pi]", " ", 
   SuperscriptBox["\[Sigma]", "2"]}]]], "Output",
 CellChangeTimes->{{3.545881028199028*^9, 3.5458810581683893`*^9}, {
   3.545881177630617*^9, 3.545881197796468*^9}, 3.545881236524804*^9, 
   3.545888355406604*^9, 3.545888493016366*^9, 3.54588912751934*^9, 
   3.54588953645469*^9, 3.545889592376769*^9, 3.5458897547077017`*^9, 
   3.546072474758829*^9, 3.546076062551572*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{"fZ", "[", 
    RowBox[{"x", ",", "y", ",", "2.0", ",", "1.0"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545879653075383*^9, 3.545879680186116*^9}, {
  3.5458797310379953`*^9, 3.545879734197101*^9}, {3.545879788431533*^9, 
  3.5458798160675173`*^9}, {3.546075991993956*^9, 3.546075992089302*^9}}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJx1XXlcTdsXN2YKr8wkyTyPmerebYzImHmey9BgHp4plBQRmTKVIVdIoh5K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   "], {{
     {EdgeForm[None], GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJwtmgf8ltMbxt/nPcPIiBCFEpKIijRQtAilQZHRop0KZURLtpCVTbL33nvv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         "]], Polygon3DBox[CompressedData["
1:eJwtm3f8V9Mfx+8999xPRFIhJdpD2kNEKCoqqVCRWTTQjiiljOxIdpJZNhnZ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         "]], 
        Polygon3DBox[CompressedData["
1:eJwt13m8z1Uex/Gf3/3dmyWyhNREE9XDEuHeyVoqbdKqJHuLVLZElAjVhBKJ
bFHZm7KUXcjYsjMVlSxlmaJFmDaFen7me/943+95v877nO/vu33OuX+/r9sd
XdOpVGojZdOkTCr1PlArJ5U6S7s4/Zt2YqVpqEwdvrPwu/z/CqRS7bDTWanU
49gGrCidST/xi2S3ahekvnKX8l3wefwvxv5M+/l76AVsM7+JtvPNqS/2AX+x
sWud40ZsuuNXWBOsCd+btsiVoiFYFedYT9/wFWkidi2/mLbxhagfVp3vZOwc
/rj52mKnzL0S/wIrQy9hdfk59CH/p1w37GJ+Fq3BTmFdsEp8G/ONxHZgV2C7
zbcO/xq7kCZgjfmWci/yW+TysO1ys/G12GmsK3ZRnJP2YefTaOwK/hFjZ/PH
5NpgJ41ti43CPsWuxPZi78qui4dLjzpcwreWe4XfLtcQ2yPXC9uMlaTBWFW5
N2kJX9N7UFS7GLWSG4ptNfYfcjuMXYXvwsrSMKxe3Hdqpv2tXD2ZQ/nvUbxP
3c2xVPYbx3vpNe09ctfKH5Rtj43HdmONsQPYA9hk7CB2C/YDVtJcJegxfcv0
HXLsSau0c+hJuQvj3aMz5W/AVmOd+M10kq9D87BW/BY6xdel+VjruAbzdeFn
OO90WsHfR29i+/mmct+be3HcU8crKYUfzb9fcd8ezU6+p68d29E47V0yX9Au
/myZUtRDe7m+w46v84u0j8i0NGXBuAYqQl31L4574ViYL0TdspNn9V/Hh2mW
9lFjWxv7u9/UAZsS/dit2BFsonHvYPuwm7AT2ENyM7EfsVbYH9gbmeR8l+Uk
54pzbqQjWBWaJnczv4l+ihzNxO7kHzTfjLgm8x2ir6I+4D9glWmqXFP+fnwS
f0DmZuw7570znie2EKuArcAmyE7DdmLXYMewjnJvpZN3Ld6549gSuf9ghelp
rAY/Ua6EvtbYZ1i3qHP0EV+E+mOX8WPkCso1i28TexAbjZ2B3RH1CeuAvYrl
YLdjm7AHsFewAlhTbB3WHnsZ+5NvQmuxNthYrFBcY3xLWEdsXDxP7C5sG/ZQ
PG+sWtQW/GZ6j8/CT+tvwJenGdhgOmZcA1qk7zaZIdhxviEtxm7H/knltReY
s6axu/jhcqdlbqQ1+tpiI2Ih0H8T9qFmO2wklo7fga3H7sVGYdnYbditVMw7
UivqEPY8PStXM2o47dF/EVWitFw/bK/2xfS6XH3zPY19yV9Cb2DX82szyXsS
70sbc57kn8EPxxoV9YnOMN8e/HK5ba6tltxe/nm5H/XXowX6bsXqRs3RP4ie
i7WMf46+k8ml2XHeuFfY93wezcFuwN7ASkWtjXcQ6471wT7ly9MYLA97CvuM
r0BjsdyoVVgtv62n8VXpM+xJbLvMuTQ87lUmWUPX8wXiPsVvd22DsKPa9eN7
kLsl/9uans6vI1RJblqs1Vgn81+CnSEzN5M8h+LxW/C8qL/YjlgT+BpyxbKT
Z5nhG+FXUQvzTZdbqd0Yz8gd4WfLNeJfoubY+di/sAv4hvRn7CNif0DbtYti
99F8mcrUARvOv0xVYs2nn/OfYzzPW6LOYIfkBsgMpAX8E/RxOtlXxP6iodx7
UXe0R8R37bdcGrWP6vBPUV0sIzMTy+OfoMtjzxHfGdYnndT1qO8lzfcOVltf
Ll3v/F87jjf+dbmPZepjh+Pa5U7EfaEPsLtlhmK/8dfQcqw5dg6VpW8pbfx3
jsPkfpe5llbItcgke58h/DKZ5VTGb3kR+xW7OrjcXfnv/aH8byi+pevkymWS
Zx3P/OpY87OT/dXcdFJzo/ZWk/s11hnt0TKvRo3M/y53y51D5eK5xz2IuiN3
3LECXZC/DnaOeo1Po+I5yVo2Np3s1WLP9rec5J4+lU6uIa5lI/8sfYvVplmu
4zrzDcAO8NVibcWuxCZjZeNdibUf64lNwc7B7o89AvY49lp8h/wn5m8Qewz9
A2INxN7GCmNLsP6xVmJvYYWwxdgk85VxvDfWYKxHPFusJNYG+xx7NPY+WOnY
i8T3hT0W6w52bqyl2JdY76hX1ImfHN8atlB/H6wjNr7A/0toaq4/U40tF/sY
fC/WS+YF6se/I1cOW6d/SNQEbEq8A9gabDD2BDYJK42tjm8i9hWxzmJFsPej
nmG9o25iZ2OrsMmZZK9VOyfZK8WeaUom2S/l5iT7jth/TM0ke488rLR2GTpG
Tc3xu/keTiXvw0xaLXcS64xV5FtE/Yx1AquBbTGmH/4I9iaWE+sNdne8C7EG
YtWxrdj+TLLvi/3f5fyBqNnUS24iVkrfSvwZrHvUZuxMbGmsLdhj2LtYUWxZ
1PPYR2Fzo6Zhy7OSuvFJ/vsd7/kf/CIapu8aypItzw+kg/ovjXfG2KuijtND
/ISoI9g8+ezsZI93RfwGWsiP0DlI7v2ow7o/zkpqatTW7lFraG52Unei/vR2
PI+mZyf1KepUH74CvRV7SWyw+ZbiF5nvE7xSdlJvo+5eRXP4+jRRuzP10NeI
n0DF+VbGf2psV3P1x/bzVaPeYY3iuWO5xvSSrU47sYax99Q+USCp0w348VQM
uyed1POo669hZ2EtsR1Yl9jnxLPjlxhbEftI/9A4d6yf2HnYBmx41LF0sgeJ
vchmbBg2EJsX6wm2CRsT+y5sA1Yb24eVjWvmn473iebxKzLJ/0Xx/1Er7A/+
pagx/HtRl/RtxF+M7zVqEHYuth4bG/s9bCOWi+3H+mIPx56kQPL/8HxsXOwf
sY/i/xnsUDz3eObaJfBm/G+xL6P2Wck9jXtbOuoN1dPui1Wmt/mRsQ4YtxKv
Yo7P8VGxF8NWYVWxnVGn475iq6OGY19go2N/hq2J9Q7blZWsob/kr9uxfhfx
0f0FkzIAOQ==
         "]]}]}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0kkrRmEYBuD3M8/8AtNOYiNWyB4ppcwzZYgdvjXiF1CSJCRJiLUFS1mY
52ErG1nJxvVlcZ/reep07nPeTkHveONYJIQwK1OG2Nzk8sX9+BByeMw8nrOU
z6ziJ+v4yzamJ4SQIcPmQkZZzHmWc5E13GQDj9jJU0YSQ8jVOy2X9gmWS3Nc
CFf2Fl6zlTds4y3beccO3seexy55MHfzkT18Yi+f2ccX9vOVA3yL6Tvydc7I
u32SFRL1jhf2EZ7EOnnIem6wmgss4xyLOMV85smQOYWt/NFRyw9W8pElPGMu
n9z3zajebI6yUA4ly37ATO4xg7tM5w7TuM1UbjGFG1yXZPMak7hKxx1WqC4s
U31YoqMIg5aCyP//8AdjAD8B
       "]]}, {
      Line3DBox[{945, 1242, 614, 944, 1466, 1146, 946, 1467, 1147, 947, 1468, 
       1148, 948, 1469, 1149, 949, 1470, 1150, 950, 1471, 1363, 1552, 951, 
       1472, 1151, 952, 1473, 1152, 953, 1474, 1153, 954, 1475, 1154, 955, 
       1476, 1155, 956, 1477, 1156, 957, 1644, 1243, 1157, 1244}], 
      Line3DBox[{959, 1364, 1553, 958, 629, 960, 1478, 1158, 961, 1479, 1159, 
       962, 1480, 1160, 963, 1481, 1161, 964, 1482, 1365, 1554, 965, 1366, 
       1555, 966, 1483, 1162, 967, 1484, 1163, 968, 1485, 1164, 969, 1486, 
       1165, 970, 1487, 1166, 971, 1488, 1167, 972}], 
      Line3DBox[{974, 1367, 1556, 973, 1368, 1557, 975, 645, 976, 1489, 1168, 
       977, 1490, 1169, 978, 1491, 1170, 979, 1492, 1369, 1558, 980, 1370, 
       1559, 981, 1371, 1560, 982, 653, 983, 1493, 1171, 984, 1494, 1172, 985,
        1495, 1173, 986, 1496, 1174, 987}], 
      Line3DBox[{989, 1372, 1561, 988, 1373, 1562, 990, 1374, 1563, 991, 661, 
       992, 1497, 1175, 993, 1498, 1176, 994, 1499, 1375, 1564, 995, 1376, 
       1565, 996, 1377, 1566, 997, 1245, 1246, 1645, 998, 1451, 1567, 1248, 
       999, 1500, 1177, 1000, 1501, 1178, 1001, 1502, 1179, 1002}], 
      Line3DBox[{1004, 1378, 1568, 1003, 1379, 1569, 1005, 1380, 1570, 1006, 
       1381, 1571, 1007, 676, 1008, 1503, 1180, 1009, 1504, 1382, 1572, 1010, 
       1383, 1573, 1011, 1250, 1251, 1660, 1012, 1231, 1247, 1574, 1446, 1013,
        1452, 1651, 1283, 1249, 1014, 796, 1232, 1015, 1668, 1353, 1354, 1016,
        1505, 1181, 1017}], 
      Line3DBox[{1019, 1384, 1575, 1018, 1385, 1576, 1020, 1386, 1577, 1021, 
       1387, 1578, 1022, 1388, 1579, 1023, 689, 1024, 1506, 1389, 1580, 1025, 
       1255, 1256, 1646, 1026, 1233, 1252, 1581, 1447, 1027, 1234, 1253, 1582,
        1448, 1028, 1453, 1652, 1284, 1254, 1029, 1449, 1583, 1235, 1030, 937,
        1356, 1355, 1236, 1031, 1507, 1182, 1032}], 
      Line3DBox[{1036, 1508, 1183, 1034, 1509, 1184, 1038, 1510, 1185, 1040, 
       1511, 1186, 1042, 1512, 1187, 1044, 1513, 1188, 1046, 1514, 703, 1048, 
       1259, 1515, 1189, 1287, 1261, 1288, 1655, 1190, 1262, 1342, 1359, 1343,
        1289, 1461, 1656, 1345, 1191, 1358, 1338, 1344, 1339, 1516, 1290, 
       1306, 1346, 1192, 1357, 1328, 1331, 1664, 1464, 1264, 1347, 1348, 1193,
        1316, 1455, 1517, 1292, 1194, 1291, 1457, 1518, 1195, 1056}], 
      Line3DBox[{1055, 1266, 1265, 1647, 1054, 1257, 1286, 1654, 1454, 1053, 
       1317, 1318, 1285, 1462, 1653, 1305, 1052, 1323, 1324, 1320, 1663, 1322,
        1321, 1051, 1340, 1341, 1592, 1311, 1313, 1312, 1050, 1319, 1662, 
       1463, 1310, 1260, 1049, 1456, 1591, 1258, 1047, 1590, 702, 1045, 1589, 
       1395, 1043, 1588, 1394, 1041, 1587, 1393, 1039, 1586, 1392, 1037, 1585,
        1391, 1033, 1584, 1390, 1035}], 
      Line3DBox[{1058, 1396, 1593, 1057, 1519, 1196, 1059, 1520, 1197, 1060, 
       1521, 1198, 1061, 1522, 1199, 1062, 1523, 1200, 1063, 1524, 1397, 1594,
        1064, 1267, 714, 1268, 1263, 1269, 1648, 1201, 1325, 1326, 1327, 1270,
        1666, 1333, 1202, 1334, 1329, 1330, 1525, 1307, 1335, 1361, 1203, 
       1349, 1336, 1337, 1526, 1308, 1350, 1204, 1271, 1465, 1665, 1332, 1314,
        1205, 1293, 1657, 1272, 1206, 1065}], 
      Line3DBox[{1067, 1398, 1595, 1066, 1399, 1596, 1068, 1527, 1207, 1069, 
       1528, 1208, 1070, 1529, 1209, 1071, 1530, 1210, 1072, 1531, 1400, 1597,
        1073, 1401, 1598, 1074, 1237, 1352, 940, 1360, 1309, 1238, 1532, 1211,
        1294, 1458, 1533, 1295, 1212, 1302, 1450, 1534, 1274, 1213, 1273, 
       1649, 1239, 1297, 1214, 1296, 1658, 1275, 1215, 1075}], 
      Line3DBox[{1077, 1402, 1599, 1076, 1403, 1600, 1078, 728, 1079, 1535, 
       1216, 1080, 1536, 1217, 1081, 1537, 1218, 1082, 1538, 1404, 1601, 1083,
        1405, 1602, 1084, 1351, 1406, 1667, 1362, 1240, 736, 1303, 1459, 1539,
        1298, 1219, 1304, 1659, 1241, 1300, 1220, 1315, 1661, 1276, 1221, 
       1085, 1540, 1222, 1086}], 
      Line3DBox[{1088, 1407, 1603, 1087, 1408, 1604, 1089, 1409, 1605, 1090, 
       741, 1091, 1541, 1223, 1092, 1542, 1224, 1093, 1543, 1410, 1606, 1094, 
       1411, 1607, 1095, 1412, 1608, 1096, 1413, 1609, 1097, 862, 1299, 1277, 
       1098, 1650, 1278, 1301, 1279, 1099, 1544, 1225, 1100, 1545, 1226, 
       1101}], Line3DBox[{1103, 1414, 1610, 1102, 1415, 1611, 1104, 1416, 
       1612, 1105, 1417, 1613, 1106, 755, 1107, 1546, 1227, 1108, 1547, 1418, 
       1614, 1109, 1419, 1615, 1110, 1420, 1616, 1111, 1421, 1617, 1112, 1422,
        1618, 1113, 763, 1114, 1548, 1228, 1115, 1549, 1229, 1116}], 
      Line3DBox[{1118, 1423, 1619, 1117, 1424, 1620, 1119, 1425, 1621, 1120, 
       1426, 1622, 1121, 1427, 1623, 1122, 771, 1123, 1550, 1428, 1624, 1124, 
       1429, 1625, 1125, 1430, 1626, 1126, 1431, 1627, 1127, 1432, 1628, 1128,
        1433, 1629, 1129, 779, 1130, 1551, 1230, 1131}], 
      Line3DBox[{1145, 1282, 867, 1144, 1643, 1445, 1143, 1642, 1444, 1142, 
       1641, 1443, 1141, 1640, 1442, 1140, 1639, 1441, 1139, 1638, 1440, 1138,
        1637, 1636, 1439, 1137, 1635, 1438, 1136, 1634, 1437, 1135, 1633, 
       1436, 1134, 1632, 1435, 1133, 1631, 1434, 1132, 1460, 1630, 1280, 
       1281}]}, {
      Line3DBox[{410, 615, 1466, 411, 629, 439, 1557, 644, 454, 1562, 659, 
       469, 1569, 673, 483, 1576, 685, 496, 1585, 697, 1509, 508, 707, 1519, 
       519, 1596, 717, 531, 1600, 727, 543, 1604, 739, 556, 1611, 752, 571, 
       1620, 767, 586, 1631, 782, 601}], 
      Line3DBox[{412, 616, 1467, 413, 630, 1478, 440, 645, 455, 1563, 660, 
       470, 1570, 674, 484, 1577, 686, 497, 1586, 698, 1510, 509, 708, 1520, 
       520, 718, 1527, 532, 728, 544, 1605, 740, 557, 1612, 753, 572, 1621, 
       768, 587, 1632, 783, 602}], 
      Line3DBox[{414, 617, 1468, 415, 631, 1479, 441, 646, 1489, 456, 661, 
       471, 1571, 675, 485, 1578, 687, 498, 1587, 699, 1511, 510, 709, 1521, 
       521, 719, 1528, 533, 729, 1535, 545, 741, 558, 1613, 754, 573, 1622, 
       769, 588, 1633, 784, 603}], 
      Line3DBox[{416, 618, 1469, 417, 632, 1480, 442, 647, 1490, 457, 662, 
       1497, 472, 676, 486, 1579, 688, 499, 1588, 700, 1512, 511, 710, 1522, 
       522, 720, 1529, 534, 730, 1536, 546, 742, 1541, 559, 755, 574, 1623, 
       770, 589, 1634, 785, 604}], 
      Line3DBox[{418, 619, 1470, 419, 633, 1481, 443, 648, 1491, 458, 663, 
       1498, 473, 677, 1503, 487, 689, 500, 1589, 701, 1513, 512, 711, 1523, 
       523, 721, 1530, 535, 731, 1537, 547, 743, 1542, 560, 756, 1546, 575, 
       771, 590, 1635, 786, 605}], 
      Line3DBox[{420, 620, 1471, 422, 634, 1482, 444, 649, 1492, 459, 664, 
       1499, 474, 678, 1504, 488, 690, 1506, 501, 702, 1514, 513, 712, 1524, 
       524, 722, 1531, 536, 732, 1538, 548, 744, 1543, 561, 757, 1547, 576, 
       772, 1550, 591, 1636, 787, 606}], 
      Line3DBox[{424, 622, 1472, 425, 1555, 636, 446, 1559, 651, 461, 1565, 
       666, 476, 1573, 680, 490, 826, 1646, 827, 692, 503, 1591, 834, 875, 
       704, 1515, 515, 847, 848, 714, 526, 1598, 724, 538, 1602, 734, 550, 
       1607, 746, 563, 1615, 759, 578, 1625, 774, 593, 1638, 789, 608}], 
      Line3DBox[{426, 623, 1473, 427, 637, 1483, 447, 1560, 652, 462, 1566, 
       667, 477, 823, 1660, 905, 681, 491, 1581, 798, 828, 693, 504, 1662, 
       910, 835, 836, 705, 1655, 516, 837, 913, 715, 1648, 527, 806, 904, 940,
        941, 539, 943, 933, 942, 1667, 735, 551, 1608, 747, 564, 1616, 760, 
       579, 1626, 775, 594, 1639, 790, 609}], 
      Line3DBox[{428, 624, 1474, 429, 638, 1484, 448, 653, 463, 818, 1645, 
       668, 478, 1574, 795, 887, 682, 492, 1582, 799, 890, 694, 505, 926, 
       1592, 931, 939, 803, 927, 896, 897, 1656, 932, 898, 840, 921, 919, 
       1666, 920, 528, 807, 880, 725, 1532, 540, 812, 893, 736, 552, 1609, 
       748, 565, 1617, 761, 580, 1627, 776, 595, 1640, 791, 610}], 
      Line3DBox[{430, 625, 1475, 431, 639, 1485, 449, 654, 1493, 464, 1567, 
       819, 820, 871, 1651, 821, 888, 822, 872, 1652, 824, 891, 825, 911, 912,
        1663, 838, 928, 839, 929, 1516, 925, 876, 900, 930, 841, 922, 842, 
       1525, 916, 902, 852, 881, 853, 1533, 882, 854, 894, 855, 1539, 885, 
       862, 863, 566, 1618, 762, 581, 1628, 777, 596, 1641, 792, 611}], 
      Line3DBox[{432, 626, 1476, 433, 640, 1486, 450, 655, 1494, 465, 669, 
       1500, 479, 796, 889, 797, 493, 1583, 800, 829, 801, 873, 1653, 899, 
       830, 915, 831, 914, 1664, 843, 901, 804, 924, 805, 1526, 923, 903, 808,
        892, 809, 1534, 857, 813, 895, 1659, 814, 886, 864, 1650, 865, 567, 
       763, 582, 1629, 778, 597, 1642, 793, 612}], 
      Line3DBox[{434, 627, 1477, 435, 641, 1487, 451, 656, 1495, 466, 670, 
       1501, 480, 934, 1668, 935, 936, 937, 938, 906, 802, 874, 1654, 832, 
       909, 833, 1517, 878, 846, 849, 918, 917, 1665, 907, 810, 856, 1649, 
       811, 884, 860, 908, 1661, 861, 553, 749, 1544, 568, 764, 1548, 583, 
       779, 598, 1643, 794, 613}], 
      Line3DBox[{436, 816, 1644, 817, 437, 642, 1488, 452, 657, 1496, 467, 
       671, 1502, 481, 683, 1505, 494, 695, 1507, 506, 844, 1647, 877, 845, 
       1518, 517, 850, 879, 1657, 851, 529, 858, 883, 1658, 859, 541, 737, 
       1540, 554, 750, 1545, 569, 765, 1549, 584, 780, 1551, 599, 867, 868, 
       869}], Line3DBox[{600, 781, 866, 1630, 585, 766, 1619, 570, 751, 1610, 
       555, 738, 1603, 542, 726, 1599, 530, 716, 1595, 518, 706, 1593, 507, 
       1508, 696, 1584, 495, 684, 1575, 482, 672, 1568, 468, 658, 1561, 453, 
       643, 1556, 438, 628, 1553, 409, 614, 815, 870}], 
      Line3DBox[{607, 788, 1637, 592, 773, 1624, 577, 758, 1614, 562, 745, 
       1606, 549, 733, 1601, 537, 723, 1597, 525, 713, 1594, 514, 703, 1590, 
       502, 691, 1580, 489, 679, 1572, 475, 665, 1564, 460, 650, 1558, 445, 
       635, 1554, 423, 621, 1552, 421}]}, {}, {}}},
   VertexNormals->CompressedData["
1:eJx8fHk81c/3vy0q7Vq0EZWyZCmk6E6yVIiUNpItIYTsUpStUlQqlawlKipk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    "]],
  Axes->True,
  BoxRatios->{1, 1, 0.4},
  ImageSize->{360., 289.4683144050873},
  Method->{"RotationControl" -> "Globe"},
  PlotRange->{All, All, All},
  PlotRangePadding->{Automatic, Automatic, Automatic},
  ViewPoint->{1.1324545086806284`, -2.9063376326986643`, 1.3117729797980882`},
  
  ViewVertical->{0., 0., 1.}]], "Output",
 CellChangeTimes->{{3.545879665166259*^9, 3.5458796810692577`*^9}, 
   3.545879734557325*^9, {3.5458797891553373`*^9, 3.545879816402377*^9}, 
   3.5458798554966908`*^9, 3.545881058258926*^9, 3.545881197868763*^9, 
   3.545888355481251*^9, 3.545888493092638*^9, 3.545889127594789*^9, 
   3.545889536670353*^9, 3.545889592591193*^9, 3.545889754916541*^9, 
   3.546072474941238*^9, 3.546076062646196*^9},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell["The g function", "Text",
 CellChangeTimes->{{3.545880785534033*^9, 3.5458808118538513`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gt", "[", "a_", "]"}], ":=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"x", "*", 
     RowBox[{"fZ", "[", 
      RowBox[{"x", ",", 
       RowBox[{"x", "*", "a"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"\[Phi]_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"x", "*", 
     RowBox[{"fZ", "[", 
      RowBox[{"x", ",", 
       RowBox[{"x", "*", 
        RowBox[{"Tan", "[", "\[Phi]", "]"}]}], ",", "\[Kappa]"}], "]"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "\[Phi]_", "]"}], ":=", 
   RowBox[{"gt", "[", 
    RowBox[{"Tan", "[", "\[Phi]", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5458827425702267`*^9, 3.54588279376165*^9}, {
   3.545888074835361*^9, 3.545888125232294*^9}, {3.545888195784844*^9, 
   3.5458881988810453`*^9}, {3.5458883863726273`*^9, 3.545888386948101*^9}, 
   3.545888476443578*^9, 3.545888653718872*^9, {3.5460760005338593`*^9, 
   3.5460760028292503`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"g", "[", "\[Phi]", "]"}], ",", 
   RowBox[{
    RowBox[{"Element", "[", 
     RowBox[{"\[Rho]", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"\[Sigma]", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"\[Phi]", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"\[Rho]", ">", "0"}], "&&", 
    RowBox[{"\[Sigma]", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545882796340373*^9, 3.5458828237573338`*^9}}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Rho]", "2"], 
        SuperscriptBox["\[Sigma]", "2"]]}]], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"\[Sigma]", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"]}], 
          SuperscriptBox["\[Sigma]", "2"]]], " ", 
        SqrtBox["\[Pi]"], " ", "\[Rho]", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Erf", "[", 
           FractionBox[
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "\[Sigma]"], "]"}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
           SqrtBox[
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Phi]", "]"}], "2"]]}]}], ")"}]}]}], 
      ")"}]}], 
    RowBox[{"4", " ", "\[Pi]", " ", "\[Sigma]"}]], ",", 
   RowBox[{
    RowBox[{"Re", "[", 
     SuperscriptBox[
      RowBox[{"Sec", "[", "\[Phi]", "]"}], "2"], "]"}], ">", "0"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{3.545882846445405*^9, 3.545888372846636*^9, 
  3.545888500247733*^9, 3.545889149715136*^9, 3.5458895368421583`*^9, 
  3.545889592744917*^9, 3.545889755070037*^9, 3.546072475458192*^9, 
  3.546076085047493*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gtes1", "[", "\[Phi]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", "\[Phi]", "]"}], "^", "2"}], "/", "4"}], "/", 
    RowBox[{"Sqrt", "[", "Pi", "]"}]}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"-", "1"}], "]"}], "/", 
      RowBox[{"Sqrt", "[", "Pi", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "+", 
        RowBox[{"Erf", "[", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}], "]"}]}], ")"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Phi]", "]"}], "^", "2"}]}], "]"}], "*", 
      RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.546076897188634*^9, 3.546077026931402*^9}, 
   3.546077065903447*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gtest", "[", "\[Phi]_", "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/", "2"}], "/", "Pi"}], "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"r", "*", "r"}], "-", 
        RowBox[{"2", "*", "r", "*", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", "1"}], "]"}]}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"r", "*", "r"}], "-", 
          RowBox[{"2", "*", "r", "*", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", "1"}], "]"}]}], "/", 
       "2"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Infinity]"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "\[Phi]", "]"}], ",", 
     RowBox[{"gtest", "[", "\[Phi]", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", ",", 
     RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.546076208209156*^9, 3.546076258079442*^9}, {
   3.54607675794888*^9, 3.546076820898381*^9}, {3.546076857547461*^9, 
   3.5460768709561243`*^9}, 3.546076910621519*^9, {3.546077032949418*^9, 
   3.5460770569848843`*^9}, {3.546077091623454*^9, 3.546077100726955*^9}, {
   3.546077349279797*^9, 3.54607737083109*^9}, {3.5460775079996*^9, 
   3.546077512814986*^9}, 3.546077578735732*^9}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.546077057871064*^9, 3.546077068707515*^9}, 
   3.546077104665551*^9, {3.546077357213399*^9, 3.546077375672833*^9}, 
   3.546077517989086*^9, 3.546077818831622*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Kappa]", "^", "2"}], "*", "r", "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Kappa]", "^", "2"}]}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "2"}], " ", "-", " ", 
         RowBox[{"2", "*", "r", "*", "a"}], "+", "1"}], ")"}], "/", "2"}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Element", "[", 
       RowBox[{"\[Kappa]", ",", "Reals"}], "]"}], "&&", 
      RowBox[{"\[Kappa]", ">", "0"}], "&&", 
      RowBox[{"Element", "[", 
       RowBox[{"a", ",", "Reals"}], "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.546282291840869*^9, 3.5462823825742702`*^9}, {
  3.5462824605989437`*^9, 3.546282461782481*^9}, {3.546282524294544*^9, 
  3.546282563838097*^9}, {3.546282606783041*^9, 3.546282656865017*^9}, {
  3.546296212061926*^9, 3.546296212476602*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["\[Kappa]", "2"], "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    RowBox[{"a", " ", 
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Kappa]", "2"]}], "2"]], " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]], " ", "\[Kappa]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Erf", "[", 
        FractionBox[
         RowBox[{"a", " ", "\[Kappa]"}], 
         SqrtBox["2"]], "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.546282383488223*^9, 3.546282462451744*^9, 3.5462825317470207`*^9, 
   3.546282568388969*^9, {3.5462826391138678`*^9, 3.546282660324655*^9}, 
   3.5462962222816963`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Kappa]", "^", "2"}], "*", 
    RowBox[{"r", "^", "2"}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Kappa]", "^", "2"}]}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "2"}], "-", 
         RowBox[{"2", "*", "r", "*", "a"}], "+", "1"}], ")"}], "/", "2"}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Element", "[", 
       RowBox[{"\[Kappa]", ",", "Reals"}], "]"}], "&&", 
      RowBox[{"\[Kappa]", ">", "0"}], "&&", 
      RowBox[{"Element", "[", 
       RowBox[{"a", ",", "Reals"}], "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.546282696280265*^9, 3.546282696607747*^9}, {
  3.546292980523892*^9, 3.546292981322308*^9}, {3.546296216860015*^9, 
  3.546296217051296*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[Kappa]", "2"], "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "a", " ", "\[Kappa]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["\[Kappa]", "2"]}], "2"]], " ", 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["\[Kappa]", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Erf", "[", 
         FractionBox[
          RowBox[{"a", " ", "\[Kappa]"}], 
          SqrtBox["2"]], "]"}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"2", " ", "\[Kappa]"}]]], "Output",
 CellChangeTimes->{
  3.54628270089203*^9, 3.546293006176991*^9, {3.546296217612742*^9, 
   3.546296226332839*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Kappa]", "^", "2"}], "*", 
    RowBox[{"r", "^", "3"}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Kappa]", "^", "2"}]}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "2"}], " ", "-", " ", 
         RowBox[{"2", "*", "r", "*", "a"}], "+", "1"}], ")"}], "/", "2"}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Element", "[", 
       RowBox[{"\[Kappa]", ",", "Reals"}], "]"}], "&&", 
      RowBox[{"\[Kappa]", ">", "0"}], "&&", 
      RowBox[{"Element", "[", 
       RowBox[{"a", ",", "Reals"}], "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5462856742495623`*^9, 3.546285674412595*^9}, {
  3.5462962291333323`*^9, 3.5462962293006477`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[Kappa]", "2"], "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["\[Kappa]", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["\[Kappa]", "2"]}], "2"]], " ", 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", "\[Kappa]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["\[Kappa]", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Erf", "[", 
         FractionBox[
          RowBox[{"a", " ", "\[Kappa]"}], 
          SqrtBox["2"]], "]"}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Kappa]", "2"]}]]], "Output",
 CellChangeTimes->{3.546285677320369*^9, 3.546296234084016*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"\[Kappa]", "*", 
    RowBox[{"r", "^", "2"}], "*", 
    RowBox[{"Cos", "[", "\[Phi]", "]"}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Kappa]", "^", "2"}]}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "2"}], " ", "-", " ", 
         RowBox[{"2", "*", "r", "*", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", "1"}], ")"}], "/", 
       "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", ",", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
     RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Element", "[", 
       RowBox[{"\[Kappa]", ",", "Reals"}], "]"}], "&&", 
      RowBox[{"\[Kappa]", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5462859687468348`*^9, 3.546286041058104*^9}, {
  3.546286111172564*^9, 3.546286117297255*^9}, {3.5462863807223454`*^9, 
  3.546286382265361*^9}, {3.546286444737376*^9, 3.546286465154365*^9}, {
  3.546286817849958*^9, 3.54628681808255*^9}, {3.546286892922318*^9, 
  3.546286893026436*^9}, {3.546286953603239*^9, 3.546286956234458*^9}, {
  3.546287147963554*^9, 3.546287157603362*^9}, {3.5462872189867697`*^9, 
  3.546287371994528*^9}, {3.546287425035536*^9, 3.546287426563711*^9}, {
  3.5462874657405376`*^9, 3.5462874673388777`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["r", "2"]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "2"]}]], " ", "\[Pi]", " ", 
  SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"BesselI", "[", 
     RowBox[{"1", ",", 
      RowBox[{"r", " ", 
       SuperscriptBox["\[Kappa]", "2"]}]}], "]"}], "+", 
    RowBox[{"StruveL", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"r", " ", 
       SuperscriptBox["\[Kappa]", "2"]}]}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.546287318933402*^9, {3.5462873636153803`*^9, 3.546287373441617*^9}, {
   3.546287457367042*^9, 3.546287468447715*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["r", "2"]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "2"]}]], " ", "\[Pi]", " ", 
  SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
  RowBox[{"BesselI", "[", 
   RowBox[{"1", ",", 
    RowBox[{"r", " ", 
     SuperscriptBox["\[Kappa]", "2"]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.546287186505677*^9, 3.546287190201475*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Kappa]", "2"]}]], " ", "\[Pi]", " ", 
    SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
    RowBox[{"BesselI", "[", 
     RowBox[{"1", ",", 
      RowBox[{"r", " ", 
       SuperscriptBox["\[Kappa]", "2"]}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Element", "[", 
       RowBox[{"\[Kappa]", ",", "Reals"}], "]"}], "&&", 
      RowBox[{"\[Kappa]", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.546286745075654*^9, {3.5462867901550617`*^9, 3.5462867920026207`*^9}, {
   3.546286825834476*^9, 3.546286825995*^9}, {3.54628688835455*^9, 
   3.546286888443452*^9}, 3.546287198275255*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[Pi]"}], "\[Kappa]"]], "Output",
 CellChangeTimes->{3.546286754562397*^9, 3.546286795120307*^9, 
  3.54628683021905*^9, 3.546286901666822*^9, 3.5462872026620197`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"x", "*", 
    RowBox[{"Exp", "[", 
     RowBox[{"I", "*", "x"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.565728466416792*^9, 3.5657284902769527`*^9}, {
  3.5657285363252783`*^9, 3.565728539599325*^9}, {3.565728596131013*^9, 
  3.565728619278242*^9}, {3.565728879016271*^9, 3.565728889028912*^9}, {
  3.565729739652019*^9, 3.5657297430349293`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"x", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "2"],
    SeriesData[$CellContext`x, 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 0, {1}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.565728491150715*^9, 3.565728540026223*^9, {3.565728596491856*^9, 
   3.5657286196076803`*^9}, {3.565728879568286*^9, 3.565728889464718*^9}, 
   3.565729743350153*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "n"}], "*", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{"2", "*", "n"}], ")"}]}], "/", 
          RowBox[{"2", "^", "n"}]}], "/", 
         RowBox[{"Factorial", "[", "n", "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5666762450079317`*^9, 3.566676245369153*^9}, {
  3.5666765171138983`*^9, 3.56667658396741*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJw113k0VV0bAHAZokL40qQkSqYKiVR6Im9JyVSGhPS+hlBJmVIIhd5IZiWU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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJw113k0Vd37AHAppBDepCIZSpFEplR6KElKpkITaUBIUqaUuQyVRIYkFEkS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{-2, 2}, {0., 0.9999999526113417}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.566676573765905*^9, 3.566676584294018*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", "Pi", "]"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
      RowBox[{"Erf", "[", 
       RowBox[{"x", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "n"}], "*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "+", "1"}], ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", "n"}], "+", "1"}], ")"}]}], "/", 
          RowBox[{"2", "^", "n"}]}], "/", 
         RowBox[{"Factorial", "[", "n", "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.566676645676179*^9, 3.566676659633854*^9}, {
  3.566676719689468*^9, 3.566676767504177*^9}, {3.566676806960318*^9, 
  3.566676848595154*^9}, {3.566676917033965*^9, 3.566676926145678*^9}, {
  3.566676966817618*^9, 3.566676974989058*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwtlPs3lAkYgNWkRJR23VpmMiQK5bKckn0d3VzSGdKyB7lUFJXYylRbqdCo
2VKy6aJdZ7CsdmwlliZvKg0t2SY1bgnDNGZiZr4PGZf5tj2nH57znOcfeKzj
kkN2z9bR0Qn6zP92BlM5RVF4oW+3RGtDYrLGhqOZpJBV3X+V9bn/uu9iR45R
WOktai9kkuhqHxQnVVBIo3mZrbcm0dM4o7NZTOGqUu6edDqJPhL1i+sVFC5P
Eq+SmpMYcq6l3C2aQj9vm4FIQxLTWjP2J9RpcWN2a4RilMC2NgN5fewMrlS+
O+hWQ6DV4+SvPS2n8aP3hCCcTeCDpGe6C99Nojzr9rawVQTGcF1UHWc0aHAt
vvmXNjVOXDnOQZjAqQ0JoZaH1Mgz6rHI7xvHPM6UaeWMCm8FuKS+zh5DJ4d0
5YljKjyzL5bt4D+KpluE+aREicdpf6SlDhP4z5rk0js3RzA2vdX2bakaXyfc
eEn4D2Peo8H8W4kqVMg3Oyt6FVj73n7BHeYIdkTKhaGecrRZ5OMbeluBjL4y
t8zzMry3gpPYL5HhrHWsqNprUnzfcHeph4cUqx6bKpu5AzjomOeKVRKUBeua
Szn9aHyyzMN5Vh/KhxxM7q/rRUcPpWMx2Y10hu/0AW0Xnt0w/G8NW4ySC3PX
VI6+RZNQfs4PZiJc2Jy7N6HzFd4bb1jYaPsCuVFHcrPHm7C4a/DnoYw6POGb
rUxJrcOoYMvKrp1FWJ4ZeflYXBHW6B9/8+QwD3qqnNsvHeLBt/2z6KfDEZa8
GD55agOCjeqhZu2TJogP8K+dyWsCf15Hy9ZwEQyuH4huNBfBxqDFtLEHYrB1
GGwfchLDpWhx+urqbuDf6f/YKuwC4VYrQ9biPhAm7w+8HNgLw9YmJ0U3JFDo
+uHl85R+OHxoZewlUykotv7kP/DjAIi7F4XEN8pgnqshc9dZKcQcXfdh3hYF
3C9hhlwOlsHTlZ7nn+qOwOi2HTS0lYPdfIGsyE8FPrmDFwv+VoCVIGmjLkcN
hRFpQ+Z2w6AzObsstZ+AbaUaUW3OCHwKfrSjYdkoKM7Izps9U0KXe/Q3yzLG
4KK+brkLWwUHwxYZM7vH4cL1qOeCKRVYXB0In2M1Ae+8WFfm7lUDP+K330m2
Btx6rbJevlJDmPcpv8ZHk3DLqOdjyXIC7u7Yz1w7PQUdvB7NkRQCJvTX02q2
z8B0jYn7pyoCQl55eVjla0HgE6knGiFA38ugXlCgBfs5DJMaJQH1RZ2BkTwt
ZDpVZv2qImA1+2jsTb4WnDQZ1xMJAowY1VyLBi18d00vSzNGQNM+V4kJoYVm
a75gcpoAHz2HHKMtFBTXR/G5+iRMpEws4QdT4OgX/iHGgISKLmFxUBgF439m
XnRfQAK9Iv4hN46CnYmF9p2GJExvL5LqH6Wgs4DMpRuTUM1jeM8roeD7XZxz
XDMSDhgqhSXlFHyaCXgeZk6CXVpdyKa7FIS2dKYxLUi4GhC1J1NAgeeJLPeq
JSSkqm/k0l5T0FI231JsRcKKiEQ6r50C+pCLpoBOQt+zNWW+PRQI8g8E7mKQ
wMpvrzs9RAGjYjNLuZQEvdml/tZKCnIYh2mV1iRgUlrb41EKTn/V4chmknDk
zabomEkKjKUPm71sSPjyL/jyL/gPtQKkXg==
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwt2Hk4lN8XAHBKKkookkqRpAgVKS1HqESrIksRpZIQFVplyZ61kGizfJWS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  ImageSize->{768., Automatic},
  PlotRange->{{-2, 2}, {-1.196288002274829, 1.196288002274829}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.566676740228149*^9, 3.5666767630927143`*^9}, {
  3.566676832219473*^9, 3.566676849007826*^9}, {3.566676919296095*^9, 
  3.5666769265069304`*^9}, {3.5666769676553593`*^9, 3.566676976303812*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi", " ", "=", " ", 
   RowBox[{"0.4", "*", "Pi"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psi", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "Infinity"}], ",", "t"}], "}"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"2", "*", "Pi"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.566677617666686*^9, 3.5666776228182373`*^9}, {
  3.566678086618723*^9, 3.566678136782572*^9}, {3.566678185855343*^9, 
  3.566678204463974*^9}, {3.5666788263387403`*^9, 3.566678838281188*^9}, {
  3.566679126409787*^9, 3.566679133256445*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"psi", "[", "t", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"1", "/", "10000"}], ",", 
     RowBox[{"1", "/", "10"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.566679085235873*^9, 3.566679100447246*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0ns0lHkYB3CN0nZzKVFpB7VT7TIiJWrsN43RdpUIm2yz7CjJdqcJxVJY
lzNNoSlMsVFCGCOvZZlS0WUQmZDt906pdBN26cq++8dznvM5zz/f8z2PZcDu
TSKWjo7Oemb+39tCavrHLZ0FSVVkgacOwS5xRlG6uSUkH26tC2X8rfPGgIK5
HGgcpvUdZ5xbr7rTYsVFdsEl+yrGd4I3uRtmO6AupL3aYgzBtupZJxb68NHz
wabpDeNLPSN2tQoPLN/XMRivS7Dh4x7WeK0Qbku/8Kr1CCIPPqlnz9uLwy9i
7xZPIZCZP3wXs0oM1TpFhJUxwZtF9tFfnYuG4xyhNH4WQYS+6b+NA3GIVhfI
Qy2Z+zXzn658SoBvYEZD93yCewsF5fp+KZDnq7UaGyaP0mxkTKsEnzNPbS1d
QrAG8zNTW6Xonb6gz5hHEMJR2fqOnoIwafNOFp9gNDy01l4vA43+0s/i1QSZ
djqrOlky5EY9etnsTrB7leWNmu/O4ku4RWWpN4Gy0ctZwc1Cb9GFs7P9CRZd
NCns8ZPDh2ftbfQLQVfY48T+2nMQJz4K7NlJ0N5UvUxcex4nj7om8Pcy+b3p
IHlbDky1FeFWhwicjQ0kGzS52C9vico6QnBxNHZxZt8fSDLkCWTHCE6zd21u
YuVhhvV13wPJBKr9/vuTdPNx43nIsQ4pwbjhtMnPZl6El8hR1CAj+K1Ek9P4
9SVstJu9zeUcQVxWslI6uwCy56x8WR7B+coE/kfby+jpNz4ZUUQwPCFV/XJR
IebUns16riAITuxsE68pQmRsP7qrmD55Z3zebi1G0I4KTpmKIJUTqHm19QpE
6rKFRg3M/2Q79fKdSpiejOo+qAlsBG6i9qoSqLlrw3c9ICg7lizvciqFwaBD
+F9dBK7+YaYl10uxZUbgK5mWYKDp6ZTVrmXofT+cMvqCoLhjyKW0qQzSAE3a
2z6C40dS/un2UMD55s2m7UMEljX+oqgWBVSvY9zrPhM0SlumvfYrxw73lRY5
ujRSdW+vMO8uR8/0dGv9iTR+nhR02TJYiSc+jmJdIxpDhcvb0geUKDcLHtWY
0sjvTYto3leBAdWSuw5sGkE1J4UdXyowdejwNTaHhou1SX3e0auwmVwy9oQV
jceL7/c8G7kKTrxJktaOxu9tdoKhhEq8d0mdW+NIY5OBydzbEyi0hFwwngMa
nSb3hBMmU4iLXXL+e8YB7LjsH/Qp/OpVy/VjvI87MPPWVApF5nVupxhL16oN
680o8NaFHdJbQeN+/PGRGi6F8ujyzpeMPXSGO0o9KDTsPnBGsZLGw/HFpv2e
FNply+Y1MxYaiDbbelPgh3wsfc14D7u1uXgLBRZreyOHT0PCu3LrciCFA32D
wxmMmw9tV144SGHN+keeka40fKPZg0/DKYQW8B6fZkziH9h+c5jC2Lz0nUrG
79L5hTlHKHiFLY15y9hQaZ4rj6dAh1gXCwU0Tle3k78TKUws+tEpirFFfQqb
nUzBPiG6XsbYtvWTLFNCQTDxz877jCs7yzRdUgpTS9SiPsYrtMHTzdIo5Lzp
ejfJjUZDr4XnlgwKO65pIxYw3tivkchkFNq4T/QEjP8DRFtq/A==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0.5},
  PlotRange->NCache[{{
      Rational[1, 10000], 
      Rational[1, 10]}, {0.5000398950413274, 0.5398278364677318}}, {{0.0001, 
    0.1}, {0.5000398950413274, 0.5398278364677318}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.5666791009883137`*^9, 3.5666791417965307`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"psi", "[", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"2", "*", "k"}], "]"}], "*", 
        RowBox[{"Cos", "[", "phi", "]"}]}], "]"}], "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Pi", "*", "k"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Pi", "*", "k"}], "]"}]}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "n"}], "*", 
         RowBox[{
          RowBox[{"Cos", "[", "phi", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "n"}], "+", "1"}], ")"}]}], "*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"k", "^", "n"}], "/", 
            RowBox[{"Factorial", "[", "n", "]"}]}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", "n"}], "+", "1"}], ")"}]}], "/", "Pi"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     RowBox[{"1", "/", "1000"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5666782114253883`*^9, 3.5666782118655043`*^9}, {
  3.566678751882646*^9, 3.566678751922757*^9}, {3.566678802082712*^9, 
  3.566679003701763*^9}, {3.56667903618336*^9, 3.566679060000379*^9}, {
  3.5666791075773773`*^9, 3.566679114124441*^9}, {3.566679182164701*^9, 
  3.566679234237987*^9}, {3.566679280404119*^9, 3.566679280660451*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVy3k41fkCBnCUaLPvx9h+XUpF+yL1fpMl0qRQiYjKLWWbS6lhCKPEaLcm
642a6tqKtKFz7PtyDo79ZDvCse+M+8f7vM/neZ9X1cH11GUBPj4+7+X8vz8L
sUv5r3bghsiZ+dx/tyMw7Z5Llm8HTL3WCew73Y6zimG1DzOW9+wr9n7a7eAb
j4w2luuEhan1uPSPNpglvdP8xOlE/DDTtcKiDcP8zSYvbnOg03LmZLFZKyy4
4cWhTzig+elXdxxuRW6tueHvbziw9T58WXpnKwKTKg6fbePAefyaW410K+QN
8vdJ6P2Av2xvdkhLC47cS1UPWt2N0Gr2QoFLCyJEbgq4RPag8yZH3DSZjfnJ
nX426T0Q9Lq1wjKSDYd23oJJaQ8K4i7auYeysSXNaUZjvgd+eWcCOB5s5J+0
5XXa9eKVfEdXiiEbA08N2iw1+uC5Uy0maLAZoEnlHvzQj31cjRono2bY+NzR
Mq7pR4zjC+EM3Wbcbh9KtPjZD+3R7vLVO5qRlVQSck2Ni4H3nmZcxWZs3OJ7
PiqMi+ujk1lOY02QOMjlm3AcwJTK/FnDpCb8sM0zeiM7iMjr9U0u65vAn7/1
c/aOQQjXvsj7Y2UTlKiYbd+PD4L/QFFt9FwjrHo95ZsDBhEnErN6qr8Rla6b
B4R4g7jwM6BIt6gR2X7hYReLh3BnLq2kJ6ARBic/OP2ly4ODDuOjiGAjCoLX
qWwx5mHzPqOQiQUWSIFDQ6klD4IeSc4/JlnQ2SlKhF15aG8fV2/uY0FL+op0
QAIPGVpG36kKFmSa5PO8Vo3g5beYNrUIFnou+Ehfqh7BQ9XGKfdtLFyMqisV
aB3BdKzNO2iy0FGzyS+hfwSd9mNlkhtYaNZjctsERnGGd1u0SpaFyg3aeVa7
R/FbVFvAwyUmsvs6nE5EjyLa25q1u5qJe276eTqXxrApS6WW7slEZ/cor9d9
DBdX/erFdGVCxzpB9ZnvGOzuTu8cusrET4NF/+HoMXSZnc7XtmXCjJZjkFwz
hg8VpWKzhkzIFW4uW49xXOMa5CTKM5FKk2R2yE9Al/3zvsD3BhQXdg4EVU1C
sKY7atuGBthaOuuNt0xCiLU9NkK5AROc6Uh77iQSawPvC9AaoMYvZqgrOIU9
6W7rfog3wOfAofgRnSkYSh0Sa1iqx460aAubl1NI7jxh7tRSj+dR5l+2+0yD
ZiRXfjCyHu7XGWEtmrOY7EszvCtfjxv+bh0Oe2fhUVQ4LyBTD+9I2o7+I7NQ
FwpVuiNRjyC6e8OEzSwM+19FBa6tR7SikqLog1n87t2plLpQh4LyG68Oj82i
i944Y9tVB6mtG+kvP80hgFL1ufW2DtmD92fcTBfgMDmszDauw2Kt9i+1Z/nI
hnsr5znBtRhWDFENGeInOrtWN2YO1eBpWHDnUe8VREfQeuHMlRrkxDxYx9ws
SKQs7UYTeqrxOjwoxv/rKrI38suHhVvVoG3989nib8Jko1TGVWfRapAB9WO+
ymsI+Tv4+bsLVdgV8fGS8v/WEiWStrv8SyVS2sz7wy6sJ4+mR/3eK1SiX7K9
5pcJEXJHNqDr8V8VsBzNkfhqKUaKCl8zti+V48GQefTwFnEyL7tftMK7HOn2
vXVpE+JE8nJAfviacjxOXCywqpIge4Ouqsw/K8O5cyKXHkdLEsnipdLd2mVY
+O+wQ4W9FDnIqp+JqSqF3TcLWd5+adItFnhf1bkUqScyfBJXyBDW8YjcLOlS
pL99EqXbJkO4vYXGjp9K8DTOULIpS5aE52nS2Y4lsBUePSToI0fyg8s87Gkl
6DukqiJ/Wp40qL9mDpQXw+rn0czPKgpEiHmyLT6oGMlb9ZIdehWIirdSwlH9
YrzT/WbC+0ojiptyV0wtFiG+YFfS+nuKZLA3tSM+rwgnZbTSJRx+IfHx/P9x
8S0Ct0PZPWWrEpG9NdWerF+E8+CEHZpQIltcPHWa1hXhwTVNhy8VykQww0z/
SG0hLITej3UfUyHDjIjEY7GFyP8mI27/UYW8iOPfmHK5EDQ9+/OtG1QJ23q9
V+a2QvQvpfirBquSYpOIWzl8hQhPTvNvmlAliXf1RzQqGcgOfG9tZa1G3NXF
1Ek8AwytpIvNX9XInk8itCseDGR+O2VYpUmR4T6lfAlDBqRCF/lDH1CEGfar
2QiNAUctds3xR8ue3BO8d9k51dkJok8owmbbMn0UGDgv7X74SfjyP8Tm7Rp5
Bl6+4PhFx1LErD7m+L9kGNibXryU+jdFJFMemtuKMXCO+XiBUUSR13UlZ9tX
MvDGy7XibglFKo5lim9c9qKCaaxxGUWK5M+1ua1gINFO8GBFJUVC6VUZAgIM
DPTd9K5voEj5xICRxhId3nM2c10cinBy3JQ9ZuiojN1fltxNkdpIc4mv03So
EJkYx16KPA7LkhNeNiOwSofLpcha6U6755N0iIjo3R4ZoYit3k0WY4yOC2lK
JpljFFnj03pZbNkZp+bkPScoIhKXKGQ9SsfpiKyP09MUUZDT+ZPHoyN1/6Pg
3FmK+KavtD+w7Fm2s5X3PEUWPyiZBQ3TYfqHyaZDixR5Yxp4qmaIjjgVjZml
JYp8j9h+RXHZ/wDiU+SS
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0Hc81fsDBnCzdTMyExl9/Sj7Rr8i9XzSJZFX9qVQhHubqDS5RiUaNGyp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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0.16},
  ImageSize->{374., Automatic},
  PlotRange->NCache[{{
      Rational[1, 1000], 10}, {0.16351656997284011`, 
     0.49070620195946135`}}, {{0.001, 10}, {0.16351656997284011`, 
     0.49070620195946135`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.5666789752140636`*^9, 3.566679004053412*^9}, 
   3.566679060496129*^9, 3.566679165289483*^9, {3.566679198798664*^9, 
   3.566679220486096*^9}, 3.566679251372427*^9, 3.566679297611312*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"testfunc", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"psi", "[", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "*", "k"}], "]"}], "*", 
       RowBox[{"Cos", "[", "phi", "]"}]}], "]"}], "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"Pi", "*", "k"}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "k"}], "*", 
      RowBox[{
       RowBox[{"Sin", "[", "phi", "]"}], "^", "2"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", "n"}], "*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "phi", "]"}], "/", "2"}], "/", "Pi"}], "/", 
     RowBox[{"Factorial", "[", "n", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "phi", "]"}], "/", "2"}], "/", "Pi"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"-", "k"}], "]"}]}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "n", "]"}], "*", 
        RowBox[{"k", "^", "n"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", "n"}], "*", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "phi", "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"2", "*", "n"}], ")"}]}], "/", 
     RowBox[{"Factorial", "[", "n", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "k"}], "*", 
       RowBox[{
        RowBox[{"Sin", "[", "phi", "]"}], "^", "2"}]}], "]"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"b", "[", "n", "]"}], "*", 
        RowBox[{"k", "^", "n"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", "n"}], "*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "phi", "]"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", "n"}], "+", "1"}], ")"}]}], "/", 
       RowBox[{"Factorial", "[", "n", "]"}]}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "n"}], "+", "1"}], ")"}]}], "/", "Pi"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"psi", "[", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"2", "*", "k"}], "]"}], "*", 
        RowBox[{"Cos", "[", "phi", "]"}]}], "]"}], "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Pi", "*", "k"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Pi", "*", "k"}], "]"}]}], " ", "+", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", "n", "]"}], "*", 
         RowBox[{"k", "^", "n"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     RowBox[{"1", "/", "1000"}], ",", "10"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.566680551578312*^9, 3.566680595623744*^9}, {
  3.566682346137992*^9, 3.566682623751793*^9}, {3.5666826781040173`*^9, 
  3.566682696271597*^9}, {3.566688479449203*^9, 3.566688508402033*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwtlHk41HkAhyeyjuToWaRtFKIUikpL9Xw8SY5FsVo2N1vbobI2YWsLKUfa
PL8xGaSSI0fNIHL7Gpkd2lrJfayc4yjzczQ51rNt+zz7x/u8f77/vdr+512O
SzEYDMfP/GdjqE9++kQTEXtJXLWej/OLurGLSzRR3969X3EdH4VPTfTnJDSJ
0Xu84KnBh+kWR3/RO5ocDnhX9EmVjz2q0T0vO2liYSPZYS/Lh+XwzIsUHk3Y
N4Nc5mbq4BLzqmCnD036cryfsIV1CG2OPvtjrZi4d0ZqaVyoQ1vbqkm+3xRp
3ZcmMIwjYNad/3LP+vfkmsMYsp1qUXqmQUb5r0kilPv68Hb9GvgmmEx3R00Q
K2bygR9mqrBAXYolGCc9MeLLtX2VyFTq1+QMiohUcvcVRk0F7tqbBLfGjRLJ
i241c245ogL9wgzsRghf/g8Rt6oMl6TzQ4Onhsh8cvovJuQZ/CKaN3XkDhIj
o6uUpK8U7JpRzt3TA8TwblJBqWwpKt9uUXys00/knB9+e82gBLoqlgdc7/WS
gHi/6Iv+T1G8Nfb00HAXKTGwt/FkFeOtoGijmVkHyf6QcurC6yKMGrJNybNW
cmqe2TSsXQTVK3lmxitaiEb+r0uagYUwNKMNs+deEmGaJCGE4uHawanXFWFC
EunvNVwOLtRcuYnfa9QT6zCH/HnGExR/FCg3bqokhdz+nqDhAmT3jt6aiOYS
+RNvHawq8+HlvL6kNyCJKKSfKljk5aFC4VJ7fQgLDY6c35dKcrF7aIVWpDsP
hTPHdkbxHkF3umrRor4C3s7WbCtBDuwyu185uddjoNFOidOSDWvHNdKSUiE4
rufibN9n4bZPZ8SOspeQSFoaRrSyIHRirj6ypgWrViq3KNplYkpb7cqb1FZ4
NKt+8XPcQ4Rc2OZ3W70Dnr999O9sy0Bnn4rLicYuWDnsYmeszYBv+L4xWYde
fFHTbyMX9ADPt+2Jfy7TD9/VCnuNI+9DX756PMt2AK6PtbfxD90Ds/qMtUzs
IHLHzI2Pa6WDsSSVFzw0hIMzlnFVE2mYd67xFuiNYKPbR1/T9lT07vL5Si96
FGul4v5JLk1BkJuKqk6fCGOC3XpzORxoJo24r2SOY1pmoOJGSTK4Hg8ezYVN
IKS7I9So/A7c9l+1bayZxFK5z6RKBxtF3md1LJbfQd2SZ08z2FhQsJKuODqF
Y0ZOmoM6SXBp2WvG5IhRtyGibM6DBYW9q/jV6WJEFytp33JngZ/V841nphgl
b27qbj7Kwo6wcL80rhix9qJZTycWlDaUJWgKxPhOwai82ZKFpkDTYbVZMTb/
yRG06LFgKWeQqORA435UsonNNIWFnxbWcZ1pBDRbX597T4HXK8x2dKOxck3i
uQcTFLR4J6oS/GlwvG6vWB6isHw0S6QQTqPM+Zh+ZTuFsswN+2VzaDSPWri6
VFE4t5oW5hTQUBz3lciWU9APrXU5VERDHBuxtbaEQpK918nr1TTsig4eMeRS
CJ5JZUm30ggXyccoZ1DY6nFaK7OLxrKsvqApncJgg3negX4aDNfAO9GpFI5w
umojJ2jMyqrM/s2iICeVa6dN0whsMr9cnkiBnAltq/tAI+KkfkrILQoX2w/5
+C597jGrbXfGU/j/XwjcNBg/c4PCvxpCdzM=
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwt1Ps31GkAx3GR1VJSmzY290YldTLKpdTHSSUWJ7PEVpPUEY2kbEVrK6SN
Ss23OIlJuUbKIJd1fYZoUspOJEy5Dus6T+jCbJfdPWd/eJ/Xf/A22hfM8VNW
UlJy/bf/XIWFw1+/UjL/pvinuAYRgqdNYqYVlCjLiiULxCLkP7AwnXxPSZHu
oluCOhHYy1z3DYxQcsbXYNl9IoL1vOiOxleUnEq+MCEpFsG+b/zJDSElFz9y
95ulicA5/yzX0oeScyrOsQvDRQhtig7yr5aTUrX6mI6VIrS0aAzX+I6RpfwA
ez1tAj1R8ALrxaOkSsHiOcqrUBxYpzr3zTBZk7QhJaq1EnsvWbxtjxoi00+v
trELKjB1NTyGYJAkRJbkN2aXI12zUyexZ4BsZrNS18aXQeBsEdIc208cR8MD
T13+A1GHfMOWO8kIFTzsGk0rRbjK3dCQsV7icHTRzKR7JfCNaFrSmt1DFDon
Sj4/L0ZCVX+igNdNEsdbgrifi1DetWz2PeNOknwkt9zOuAgmWvabPFKkRNDz
K8+H+wCFZjG83r428sah328WvxBd9QWGVlatJNbMsG/38wL0myewSUkzmVyb
sSrJsADzTudYrZohISGn/fT8AvNhbkXNMycbiecaN4MyRoizm8f+LAsTk0qW
zDIAedD2yOP//H0tSfnl3GGp0n0Ufqif+3hJOaHPj9oc7MtFprQ/big6j3BF
U4Gbyu+C6764SLo/ngh2pmVPC3NQph7+svb4NZSJ3eoURdlY2ztDP9JbCK8B
TUQK78DkbcX0utoyeGZl3LOrz4JTevszN+9ajC91loZLMrHFdb7K+2IxOI+a
whUjGbji8ypidWkjUgUxRhv1MyB205uzfb4EXLvY32od0zFmpH36RVIzLK5E
vbE5n4bjx1b4XlnYipnBc8McJal49VqLc+BxG3R6uyfUvkvF3pN2f6m5SHHf
I6az3f82Hq6wvvBQtROSlRcbgw7egum3lYMZ27qRMJhiu9g0BXqVgVtUY3rA
HMse6ZgQQEmhnBPS24uaJtsSRpiMj+5Ve+pZMrisOHt9/4UkSNf4/MCK7oes
jieY43kDR7y05hm/HoDSZSVRt3kidOJl3jP1BjFobNUfqn8debtu35kMG8Ij
jdId5EsCvDac2fa4ahj2hlX6wR/iUbAnyHjdpxEky0PXXf5wDVPqDiplnmNo
l5v45fVdBUey3kovUY4Frput5TIG6us1aipvysGJqHA8082gJqPjx93pcixl
8Q5qvWawOuykb3KeHOwxzy52MwNNg9JLOvVy6CaJ4sJqGDQcYvdpT8ghicwt
/SaFgf2s5XxNF4pkruEOcy8GU0endPPcKdij06qEw0AoFWe6elF42LpUu7sx
0BceqLi0j+KRjYNj6BYGnzwzBtRPUjTS5sJaSwal6QYb1LIoprydHuzUYnB4
DhVn5VLE5vc1jGkwMA2t5mwtoNANui6LUGMQ78wNOFdJ0bnRknXnCx8h40nX
VJopTAMSnk6O8mG2i6ef3kbxjYbH378P8tFTZ5uzqZOCdeCTua6Mj+2JbdWR
QxRFhyfi7aV8zFLOdjKiFO9WFz1pbuWDBIa2iN5RzH7pOMP/BR8nXm712aug
8Pfzt1E84+P/f4E32hgc18DHPw3Gfpo=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0.015},
  PlotRange->{{-1, 1}, {0.016393861721763527`, 0.13368939560784482`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.566682480622408*^9, 3.566682539752982*^9, 
  3.566682624600271*^9, 3.566682696917542*^9, 3.566690029505027*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwt1Ps31GkcwPFhckgRFpsV1rVS0Sim7fb5luXExhqbaJVrV5dVIkorJh22
dKpNJUtbO7TJZVYbGrdnxtDUxlq5ZL7TDDPMMJh5XHNJ2d1z+uF9Xv/B2zoi
zv+IJoVC8fmv/3UC0+HFRYy8KGMHtZuoRNycbdbcPEaNlpniLTwq8cefNIfJ
aYyKze2aohqohMsanwjFCEYxXFd+2zMqQTfMIFveYBR/2ybzXhmVIPrH/7rL
xmjeNc3s2ztUwj+ztWRTKEb7ywupC1FUIqktI/ZYgxq9MtFpS/+MSnR2Lhvm
hasQ7a5xoGmwJmHBjTOmrxpFg3ZFsU6VGkRldJPWCvEw6mJ995i+UoMIy6aN
CZlK1OREtJomUIjZn1OyEAwhEd/6zDh3EVj6ErNcqQJx3rYFF2d/hHxvWnzH
T3L0UaFuDTvxAZgx4clrvQaQn3X6g8TIBUihPk6KV8lQqemWw7WM9xCe1mbX
/UiKtkt8j6UHz8OtenluflQf0mfnmV+On4Oa3jXLS20kqHij5rQodRZsDYjd
++6JkK7nwwNVrBl44pgVJevvQacknFN/N7yD3uaKL93culFBwOunTMU0yNff
ckFVHcibl1C11G4aDFOL3Zw02hEDd8/UBE3Beje8vmiyBc023IgSP5iEi1+r
/uEkC9CgXv3klGwCTPaVXz/weSNynTAX5DhNwJN3zSte2NWg6k01+8Ozx6FI
JL+qzChHpee6bylkY3CIseqpKDIH3Wkhn530HgOObkpXY+JNOG9oVRGZgMFV
pmGZHsSGGyvtaRWearAdq53b2siB240epd/TVeDFErb6BjXC8xB35gfzUfDw
MaJOVwogtkzZtNNgBK6FvknbWN0Cx42MLNOshkHga6HnZ9QONEeDComtElTW
Jqmv8zrgUY6fTeauIUhMWBd+zbQbLt7z2hAaPQhv3hr4H33RA0+YM5f3X1FA
2Nntg9p7RaC3uaRPzJMDfx39Ml9LAiFJCewjeAAcltYNFe7pA1y/mKnnMgAW
ddEeWllSyNd+Hj2c2g+Uec3ieJkMbl9YLi7gy2CGUR/SbD8AwqtyxWpzGYg2
h5rbZ8jh8fSqX92jpXAy0MDQ5q0C+PZhZUbNfWCWMxC0xGIIrKvcVQ+c+6A8
+P7vk8lK2P6S26t26IXAHRf2vKgfhhzBlWtzehKoCIm12bowAtzlp5kOS8Qw
q+tO5QSowPn0AsNKLQL/9m1uFrlqcG5W3DSeIkF32zJeXYEaepiOzi2YBF4h
+c1BlhoccwuTM0ZI2Jh8NvyXcjXsMG41mZGRoG9VnW3WrIYTDGXiQDsJL2Nc
+k0m1BABGyp72SQQOmuv6+/FUBJQGxcYQ8LsqdkvyhkYQlrP59sdJ4EtEhT5
BGLw9dBOmIgkwZJ9tDY7AoOoTNf2ejAJCwGFCt2zGEbzOn/s8CahmmW1Q/sh
hl2vWvTPrSXhBz0seFiCoXZnnIhhT4JDUoO/ZwUGo0uODEdrEnK8Dx2/VIfh
g3EaXbyShPjxvJvUDgwG76tHvXVIcAyOsmT1YJDepy2uXkKCtOmr4t0SDOUF
Ko4WhQS/3J6GdCUGGzZvNX9GCDqaj7ysMYbewELyt0khoOikTu4UBu6FENeL
WAhnujxDw+YxnEjpoh8eEcKnf0E9Sy31GBTCv/tbg+M=
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwtlGs0lHkAh4fJVirSbY9CuR4kq3YbW61+L7tZU9hMRCuXUaxQZAm12UIl
EVs5Rxep0AUNUrnmj3LoYtsi3jGuw4iRed3GZVK2PWc//M7z6fn0nPPT9Qnm
+SqzWCyHL/uP5lghnZ1lSPr90x4vo9lU8LR+/LSCIRnPN8ab/sGmCorWG43J
GeL54LxSQhSb2mDs4NM3yJCPIUZd3DA2ZakR1/qqhSHLdnHtGw6wKapn5MXl
fIa0r9ssEjuzKd6ZhtxvvRhCdj/MsVvLpiJexx38rVJGnKwC6z7RylRT0wJp
NX+IuI46DBaYKlPaVcHLLLU+EIuE6nPyRCXqUeAzFfV2KXm50DpSNsGivBPX
DwtjBgj3hjhh6x4WNXXhWDxBP+GopNqHp84iU61DM627j8jNj6ceDfiMa9vX
hzaelRD+U/PhGsdPiAniR5pwe8kdge3rPMcZHGPnRIQOicm2RSKWls1H8E+8
Nmi+203Glt6dqv5FgdQnkrRrAV0EWiajTQemUdZpvDBPr4PkrrkhKIucgv5i
ysb5uojox0efDcyYxAPT+ABxD000fKVHZssn0FlbuIbDaSa/yh46V/bKITFL
3UAeN5LPfsfVx/Tk0Ii+xzFXekNi/ZfKdN3GYcZhzLLHXpFJe8XNpJtjiP1p
6J/SyDryfYpbzVvxKJY7C1L2fF1Dbh5Laog3H8WDiVr1eoMyYrHLUNMzcQTZ
IknSQJyAfNW3g9MnHoaHk9ZD0b5LZPJAXnHI9mGUqh57VxN+EbeazfL3hTHY
KFbSOemWj5DDK/kFtjLoD5dPb64phbRH+bmz5RC4mcIGR7ca7PvdMlyy6gO2
OSxhyx/VYXL6suGM+iCSvVpOWBS/QrtXQP2IjhR1jtqLdi55A3W/Vt4zvQEM
6S6PfnulEcYXigMy0I/wsLX85BXNuPU4PZXn/x4tbYt5fvU0Qr2iIxJO98E7
6of3c+1FsPB/kdRaJsHTtZYJT1U6IE+KLdso6YXR/Ir+LLsuxD7yqFI16IV2
ReA2lfhuxFRmuVsG9YClUL4XKhaDVzHv/PUcMSadnnjWGvZCqT6aPaPohug7
r1WGcRJwf64tKbbuRojrYg29tj4kllqNnEjpgualXrc52v0IWnlm00h7JwTu
N+6MRQ7Al1syPudMB1yt/rSrfyKFt7WL86x9Owo9D+ptnhkEFZz33lCnDVOq
P7JLXYYQhINOu1tbwXuzhaOdJkMIYNOZL4TqlgXVFekyTAQKjhbmCFGd1bpj
b6YMzqNN0thsISwio/hXBTLs7aEOm1wVQm11caJmrQz7OT7qEaeFeB60oWf5
qAyHrm9y1fIQgppnkqJmz6DXr8guSVWIqcNTKwVODPpEqVO+KkLki+qyHVwZ
OPEnWrayhNDJ9ytP9GHwTZipwYicxoxLVp9qFIOuy2aDrt00ijNXW829zWBh
z1zFuhIahxYxdbdzGdicG4+ZX0TDKKKSZ1vIwDjDxlJyn8al7R7+pyq++F0f
16Rnfuk4cuUiu5FBSW7BiFoyDVP3AJ1MmoH1X0f+HjxLo/vZpns2HQwMU5Kb
6uNo7EyjK08OMKgqKHKPPUpjnvJdri7DoN9qS5t3OA0SGNFUNc6AU652amsI
jSPvbL28FQz2e35w0Qqk8f9/wdDjgqPCl8a/SHSDdw==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0.4},
  PlotRange->{{-1, 1}, {0.3812242286016548, 2.4707171688787963`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.566682480622408*^9, 3.566682539752982*^9, 
  3.566682624600271*^9, 3.566682696917542*^9, 3.566690029512163*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVy3k81PsCxnGUtNq3MQ7Gr6tSaF+knm9ipHRSqESE8mq1nEsrJyEljnZr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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVx3k81PkDx3H0q3SQyC3XVyUJqR5t7fD+UBRpK9Ev5K5WyLH7I9uPslgb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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0.16},
  PlotRange->NCache[{{
      Rational[1, 1000], 10}, {0.16318997118503448`, 0.4909658741562348}}, {{
     0.001, 10}, {0.16318997118503448`, 0.4909658741562348}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.566682480622408*^9, 3.566682539752982*^9, 
  3.566682624600271*^9, 3.566682696917542*^9, 3.56669004609077*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "[", "n_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"n", "-", "s"}], "]"}], "*", 
     RowBox[{"c", "[", "s", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5666805989120207`*^9, 3.5666806932816753`*^9}, {
  3.566680751986054*^9, 3.5666807522563*^9}, {3.5666823407709637`*^9, 
  3.566682340803193*^9}, {3.56668273108528*^9, 3.5666827575994387`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"testfunc", "[", "k", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"Pi", "*", "k"}], "]"}]}], "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "[", "n", "]"}], "*", 
          RowBox[{"k", "^", "n"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"d", "[", "n", "]"}], "*", 
         RowBox[{"k", "^", "n"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     RowBox[{"1", "/", "1000"}], ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5666806980576563`*^9, 3.5666807398242407`*^9}, {
  3.566682770984956*^9, 3.566682793201879*^9}, {3.566682845987966*^9, 
  3.566682847033915*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVk3s41IkChonSMVQrpEVHKrdyK9Ra09eudFrNcYlMxypPdNVFSSlKbltk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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVk3k81AkDh5WrT7OveulQKPXmSLmKNjXTd0vUMhWtYxcpclSvI9MUSbNq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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0.15000000000000002`},
  ImageSize->{407., Automatic},
  PlotRange->NCache[{{
      Rational[1, 1000], 1}, {0.14346656472988328`, 1.3135774794248556`}}, {{
     0.001, 1}, {0.14346656472988328`, 1.3135774794248556`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.566680759938549*^9, 3.566680800718388*^9, 
  3.566682830478991*^9, 3.566682863105261*^9, 3.5666893948259363`*^9, 
  3.566690075854452*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "phi", "]"}], "/", "2"}], "/", "Pi"}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{"-", "k"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"testfunc", "[", "k", "]"}], "*", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", "phi", "]"}], "^", "2"}], "*", "k"}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"-", "1"}], "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"-", "1"}], "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ell", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "2"}], "/", 
    RowBox[{"Sqrt", "[", "Pi", "]"}]}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"b", "[", "n", "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "phi", "]"}], "^", "2"}], "*", 
      RowBox[{"b", "[", 
       RowBox[{"n", "-", "1"}], "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"a", "[", "n", "]"}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"d", "[", "n", "]"}]}], "+", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", "phi", "]"}], "^", "2"}], "*", 
    RowBox[{"d", "[", 
     RowBox[{"n", "-", "1"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.566688807349575*^9, 3.566688831220985*^9}, {
  3.566688990101082*^9, 3.5666890514741707`*^9}, {3.566689091996707*^9, 
  3.56668912705319*^9}, {3.566689986931685*^9, 3.566689990810348*^9}, {
  3.566690872382079*^9, 3.566690960872311*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g1", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ell", "[", "n", "]"}], "*", 
       RowBox[{"k", "^", "n"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "k", "]"}]}], " ", "+", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "[", "n", "]"}], "*", 
      RowBox[{"k", "^", "n"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.566689067580751*^9, 3.566689085268671*^9}, {
   3.566689166885428*^9, 3.566689232931138*^9}, 3.56668928250987*^9, {
   3.56669096484573*^9, 3.566690988282515*^9}, {3.566691122235881*^9, 
   3.5666911274578667`*^9}, {3.5666913328572598`*^9, 3.566691349921177*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "k", "]"}], ",", 
     RowBox[{"g1", "[", "k", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     RowBox[{"1", "/", "100"}], ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.566689236553794*^9, 3.566689254381792*^9}, {
  3.566691338791709*^9, 3.566691346384268*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlGk41AsDxScVkSWUa7sZhBbVjRYtHCJLV4iaulquZVColKlQ3URRSIZK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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlGs81AkDhSddxCJRIrVElNjktnThKBIlpEioFYMuoo3a6G0JRW6FSiGX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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  ImageSize->{767., Automatic},
  PlotRange->NCache[{{
      Rational[1, 100], 2}, {0., 1.8733595559866463`}}, {{0.01, 2}, {0., 
     1.8733595559866463`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.566689271209023*^9, 3.566690011237219*^9, 
  3.5666910157596207`*^9, 3.5666911498451357`*^9, 3.566691448762035*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "n", "]"}], ",", 
     RowBox[{"ell", "[", "n", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.566691352898344*^9, 3.566691422741665*^9}, {
  3.5666914638315353`*^9, 3.566691472129066*^9}, {3.566691682520275*^9, 
  3.566691764247233*^9}}],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.24720000000000014`, 0.24, 0.6], {
      {Opacity[0.2], 
       LineBox[{{{1., -0.22399126921473445`}, {1., 0}}, {{
          3., -0.031066764065599294`}, {3., 0}}, {{
          5., -0.0012983629817406468`}, {5., 0}}},
        VertexColors->None]}, 
      {Opacity[0.2], 
       LineBox[{{{0., 0.24590791077086654`}, {0., 0}}, {{2., 
          0.10211363824925468`}, {2., 0}}, {{4., 0.007096560299145607}, {
          4., 0}}, {{6., 0.00019819736144052847`}, {6., 0}}},
        VertexColors->None]}}}, 
    {RGBColor[0.6, 0.24, 0.4428931686004542], {
      {Opacity[0.2], 
       LineBox[{{{1., -0.4833766167415333}, {1., 0}}, {{
          3., -0.05856505292236075}, {3., 0}}, {{
          5., -0.0020951976451285196`}, {5., 0}}},
        VertexColors->None]}, 
      {Opacity[0.2], 
       LineBox[{{{0., 0.5641895835477563}, {0., 0}}, {{2., 
          0.20642645939903187`}, {2., 0}}, {{4., 0.01241255736565142}, {
          4., 0}}, {{6., 0.0002932028466167347}, {6., 0}}},
        VertexColors->None]}}}}, {
    {RGBColor[0.24720000000000014`, 0.24, 0.6], {}, 
     PointBox[{{0., 0.24590791077086654`}, {1., -0.22399126921473445`}, {2., 
      0.10211363824925468`}, {3., -0.031066764065599294`}, {4., 
      0.007096560299145607}, {5., -0.0012983629817406468`}, {6., 
      0.00019819736144052847`}}], {}}, 
    {RGBColor[0.6, 0.24, 0.4428931686004542], {}, 
     PointBox[{{0., 0.5641895835477563}, {1., -0.4833766167415333}, {2., 
      0.20642645939903187`}, {3., -0.05856505292236075}, {4., 
      0.01241255736565142}, {5., -0.0020951976451285196`}, {6., 
      0.0002932028466167347}}], {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  ImageSize->{855., Automatic},
  Method->{"MessagesHead" -> DiscretePlot},
  PlotRange->{{0, 6}, {-0.4833766167415333, 0.5641895835477563}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}}]], "Output",
 CellChangeTimes->{{3.5666913753733063`*^9, 3.566691423138587*^9}, {
  3.566691466010662*^9, 3.566691472706208*^9}, {3.5666916975819674`*^9, 
  3.566691765250395*^9}}]
}, Open  ]]
},
WindowSize->{919, 975},
WindowMargins->{{97, Automatic}, {64, Automatic}},
FrontEndVersion->"8.0 for Linux x86 (64-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 104, 1, 30, "Text"],
Cell[664, 23, 370, 10, 69, "Input"],
Cell[CellGroupData[{
Cell[1059, 37, 1186, 33, 69, "Input"],
Cell[2248, 72, 571, 14, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2856, 91, 829, 18, 30, "Input"],
Cell[3688, 111, 5972, 103, 270, 365, 10, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[9675, 217, 135, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[9835, 224, 1371, 37, 88, "Input"],
Cell[11209, 263, 887, 23, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12133, 291, 595, 14, 30, "Input"],
Cell[12731, 307, 133372, 2175, 304, 91403, 1486, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[146118, 2485, 98, 1, 30, "Text"],
Cell[146219, 2488, 1246, 35, 69, "Input"],
Cell[CellGroupData[{
Cell[147490, 2527, 525, 13, 30, "Input"],
Cell[148018, 2542, 1626, 45, 118, "Output"]
}, Open  ]],
Cell[149659, 2590, 860, 26, 50, "Input"],
Cell[CellGroupData[{
Cell[150544, 2620, 1549, 41, 69, "Input"],
Cell[152096, 2663, 221, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152354, 2671, 1072, 28, 50, "Input"],
Cell[153429, 2701, 875, 26, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154341, 2732, 988, 28, 50, "Input"],
Cell[155332, 2762, 1017, 32, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156386, 2799, 955, 27, 50, "Input"],
Cell[157344, 2828, 1083, 33, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158464, 2866, 1453, 35, 50, "Input"],
Cell[159920, 2903, 805, 24, 41, "Output"]
}, Open  ]],
Cell[160740, 2930, 535, 15, 45, "Input"],
Cell[CellGroupData[{
Cell[161300, 2949, 1050, 28, 82, "Input"],
Cell[162353, 2979, 216, 4, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162606, 2988, 488, 11, 30, "Input"],
Cell[163097, 3001, 478, 13, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163612, 3019, 908, 28, 30, "Input"],
Cell[164523, 3049, 10918, 186, 249, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175478, 3240, 1330, 38, 50, "Input"],
Cell[176811, 3280, 9826, 168, 490, "Output"]
}, Open  ]],
Cell[186652, 3451, 801, 21, 50, "Input"],
Cell[CellGroupData[{
Cell[187478, 3476, 293, 8, 30, "Input"],
Cell[187774, 3486, 2187, 42, 237, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189998, 3533, 1677, 46, 69, "Input"],
Cell[191678, 3581, 6089, 108, 248, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197804, 3694, 4066, 132, 164, "Input"],
Cell[201873, 3828, 3946, 71, 247, "Output"],
Cell[205822, 3901, 3960, 71, 247, "Output"],
Cell[209785, 3974, 6013, 105, 239, "Output"]
}, Open  ]],
Cell[215813, 4082, 523, 13, 30, "Input"],
Cell[CellGroupData[{
Cell[216361, 4099, 1058, 31, 50, "Input"],
Cell[217422, 4132, 5671, 101, 268, "Output"]
}, Open  ]],
Cell[223108, 4236, 1791, 56, 107, "Input"],
Cell[224902, 4294, 873, 23, 30, "Input"],
Cell[CellGroupData[{
Cell[225800, 4321, 394, 11, 30, "Input"],
Cell[226197, 4334, 5769, 102, 490, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232003, 4441, 426, 11, 30, "Input"],
Cell[232432, 4454, 2175, 47, 536, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

